AutoCAT: Reinforcement Learning for Automated Exploration of Cache-Timing Attacks

The aggressive performance optimizations in modern microprocessors can result in security vulnerabilities. For example, timing-based attacks in processor caches can steal secret keys or break randomization. So far, finding cache-timing vulnerabilities is mostly performed by human experts, which is inefficient and laborious. There is a need for automatic tools that can explore vulnerabilities given that unreported vulnerabilities leave the systems at risk. In this paper, we propose AutoCAT, an automated exploration framework that finds cache timing-channel attack sequences using reinforcement learning (RL). Specifically, AutoCAT formulates the cache timing-channel attack as a guessing game between an attack program and a victim program holding a secret. This guessing game can thus be solved via modern deep RL techniques. AutoCAT can explore attacks in various cache configurations without knowing design details and under different attack and victim program configurations. AutoCAT can also find attacks to bypass certain detection and defense mechanisms. In particular, AutoCAT discovered StealthyStreamline, a new attack that is able to bypass performance counter-based detection and has up to a 71% higher information leakage rate than the state-of-the-art LRU-based attacks on real processors. AutoCAT is the first of its kind in using RL for crafting microarchitectural timing-channel attack sequences and can accelerate cache timing-channel exploration for secure microprocessor designs.

==> figure/plot_cchunter.py <==
# script for plotting figure on paper

import logging

from typing import Dict

#import hydra
#import torch
#import torch.nn
import os
import sys

sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
# sys.path.append("/home/mulong/RL_SCA/src/CacheSimulator/src")

import rlmeta.utils.nested_utils as nested_utils
import numpy as np
from rlmeta.agents.ppo.ppo_agent import PPOAgent
from rlmeta.core.types import Action
from rlmeta.envs.env import Env
from rlmeta.utils.stats_dict import StatsDict
from cchunter_wrapper import CCHunterWrapper
from cache_env_wrapper import CacheEnvWrapperFactory
from cache_ppo_model import CachePPOModel
from cache_ppo_transformer_model import CachePPOTransformerModel
from textbook_attacker import TextbookAgent
# from cache_guessing_game_env_impl import CacheGuessingGameEnv
# from cchunter_wrapper import CCHunterWrapper
from cache_env_wrapper import CacheEnvWrapperFactory
from cache_ppo_model import CachePPOModel
from cache_ppo_transformer_model import CachePPOTransformerModel
from cache_ppo_transformer_periodic_model import CachePPOTransformerPeriodicModel
import matplotlib.pyplot as plt
import pandas as pd
from cache_env_wrapper import CacheEnvCCHunterWrapperFactory
import matplotlib.font_manager as font_manager

fontaxes = {
    'family': 'Arial',
     #   'color':  'black',
        'weight': 'bold',
        #'size': 6,
}
fontaxes_title = {
    'family': 'Arial',
 #       'color':  'black',
        'weight': 'bold',
      #  'size': 9,
}

font = font_manager.FontProperties(family='Arial',
                                   weight='bold',
                                   style='normal')


def autocorrelation_plot_forked(series, ax=None, n_lags=None, change_deno=False, change_core=False, **kwds):
    """
    Autocorrelation plot for time series.
    Parameters:
    -----------
    series: Time series
    ax: Matplotlib axis object, optional
    n_lags: maximum number of lags to show. Default is len(series)
    kwds : keywords
        Options to pass to matplotlib plotting method
    Returns:
    -----------
    class:`matplotlib.axis.Axes`
    """
    import matplotlib.pyplot as plt
    
    n_full = len(series)
    if n_full <= 2:
      raise ValueError("""len(series) = %i but should be > 2
      to maintain at least 2 points of intersection when autocorrelating
      with lags"""%n_full)
      
    # Calculate the maximum number of lags permissible
    # Subtract 2 to keep at least 2 points of intersection,
    # otherwise pandas.Series.autocorr will throw a warning about insufficient
    # degrees of freedom
    n_maxlags = n_full #- 2
    
    # calculate the actual number of lags
    if n_lags is None:
      # Choosing a reasonable number of lags varies between datasets,
      # but if the data longer than 200 points, limit this to 100 lags as a
      # reasonable default for plotting when n_lags is not specified
      n_lags = min(n_maxlags, 100)
    else:
      if n_lags > n_maxlags:
        raise ValueError("n_lags should be < %i (i.e. len(series)-2)"%n_maxlags)
    
    if ax is None:
        ax = plt.gca(xlim=(0, n_lags), ylim=(-1.1, 1.6))

    if not change_core:
      data = np.asarray(series)
      mean = np.mean(data)
      # c0 = np.sum((data - mean) ** 2) / float(n_full)
      var = np.var(data)
      norm = np.square(data - mean).sum()
      def r(h):
          # deno = n_full if not change_deno else (n_full - h)
          # return ((data[:n_full - h] - mean) *
          #         (data[h:] - mean)).sum() / float(deno) / var
          if h == 0:
              return 1.0
          else:
              return ((data[:-h] - mean) * (data[h:] - mean)).sum() / norm
              # return ((data[:-h] - mean) * (data[h:] - mean)).mean() / var
            
            # a = data[:-h]
            # b = data[h:]
            # return ((a - a.mean()) * (b - b.mean())).mean() / (a.std() * b.std())
    else:
      def r(h):
        return series.autocorr(lag=h)
      
    # x = np.arange(n_lags) + 1
    x = np.arange(n_lags)
    # y = lmap(r, x)
    y = np.array([r(xi) for xi in x])

    print(f"y = {y}")
    print(f"y_max = {np.max(y[1:])}")

    z95 = 1.959963984540054
    z99 = 2.5758293035489004

    # ax.axhline(y=-z95 / np.sqrt(n_full), color='grey')
    # ax.axhline(y=-z99 / np.sqrt(n_full), linestyle='--', color='grey')
    ax.set_xlabel("Lag (p)", fontdict = fontaxes)
    ax.set_ylabel("Autocorrelation \n Coefficient", fontdict = fontaxes)
    ax.plot(x, y, **kwds)
    if 'label' in kwds:
        ax.legend()
    ax.grid()
    return ax


def main():
    plt.figure(num=None, figsize=(5, 2), dpi=300, facecolor='w')
    plt.subplots_adjust(right = 0.98, top =0.97, bottom=0.24,left=0.1,wspace=0, hspace=0.2)  
    series_human = [1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
    series_baseline = [1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
    series_l2 = [0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1]

    for i in range(0, len(series_baseline)):
      series_baseline[i] += 1.2

    for i in range(0, len(series_l2)):
      series_l2[i] += 2.4

    series_human = series_human[0:50]
    series_baseline = series_baseline[0:50]
    series_l2 = series_l2[0:50]
    ax = plt.subplot(111)
    ax.set_xlim([0, 48] )
    ax.set_ylim([-0.1, 4.7])
    plt.yticks(color='w')
    plt.tick_params(left=False)
    plt.text(-5, 0.15, 'A->V', fontproperties=font)
    plt.text(-5, 0.85, 'V->A', fontproperties=font)  
    plt.text(-5, 0.15+1.2, 'A->V',fontproperties=font)
    plt.text(-5, 0.85+1.2, 'V->A',fontproperties=font)  
    plt.text(-5, 0.15+2.4, 'A->V', fontproperties=font)
    plt.text(-5, 0.85+2.4, 'V->A',fontproperties=font)   
    #ax.set_xlim([0, 60])
    ax.plot(series_human)#, linewidth=4 )
    ax.plot(series_baseline)
    ax.plot(series_l2)
    ax.set_xlabel("Number of cache conflicts", fontdict = fontaxes)
    ax.legend(prop={'size': 6, 'family': 'Arial', 'weight':'bold'})
    ax.legend(['textbook', 'RL_baseline', 'RL_autocor'], ncol=3,loc="best", prop=font)
    plt.savefig('event_train.pdf')
    plt.savefig('event_train.png')

    data_human = pd.Series(series_human)
    data_baseline = pd.Series(series_baseline)
    data_l2 = pd.Series(series_l2)
    cache_size = 4

    plt.figure(num=None, figsize=(5.2, 2), dpi=300, facecolor='w')
    plt.subplots_adjust(right = 0.98, top =0.97, bottom=0.24,left=0.13,wspace=0, hspace=0.2)  
 
    autocorrelation_plot_forked(data_human, n_lags= 8 * cache_size, change_deno=True) #consider removing -2
    autocorrelation_plot_forked(data_baseline, n_lags= 8 * cache_size, change_deno=True) #consider removing -2
    autocorrelation_plot_forked(data_l2, n_lags= 8 * cache_size, change_deno=True) #consider removing -2
    plt.legend(['textbook', 'RL_baseline', 'RL_autocor'], ncol=3, prop=font)
    plt.axhline(y=0.75, linestyle='--', color='grey')
    # ax.axhline(y=z95 / np.sqrt(n_full), color='grey')
    plt.axhline(y=0.0, color='black')
    plt.savefig('cchunter_compare.pdf')
    plt.savefig('cchunter_compare.png')


if __name__ == "__main__":
    main()


'''
human
 Reset...(also the cache state) 
 victim address  3 
 Step... 
 acceee 4 miss 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:0.79 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 3 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 access 7 hit 
 Step... 
 correct guess 2 
 correct rate:0.8 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 2 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.81 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 1 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:0.82 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 3 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.83 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 0 
 correct rate:0.84 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 access 7 hit 
 Step... 
 correct guess 2 
 correct rate:0.85 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 2 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.86 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 1 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 access 7 hit 
 Step... 
 correct guess 2 
 correct rate:0.87 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 2 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.88 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 1 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.89 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 0 
 correct rate:0.9 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 0 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 0 
 correct rate:0.91 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 0 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:0.92 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 3 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 access 7 hit 
 Step... 
 correct guess 2 
 correct rate:0.93 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 2 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.94 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 0 
 correct rate:0.95 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 access 7 hit 
 Step... 
 correct guess 2 
 correct rate:0.96 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 2 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.97 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 1 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:0.98 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 0 
 correct rate:0.99 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 1 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 access 7 hit 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 2 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 3 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 access 7 hit 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 2 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
Episode number of guess: 26
Episode number of corrects: 26
correct rate: 1.0
bandwidth rate: 0.1625
[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
/home/mulong/RL_SCA/src/CacheSimulator/src/rlmeta/sample_cchunter.py:75: MatplotlibDeprecationWarning: Calling gca() with keyword arguments was deprecated in Matplotlib 3.4. Starting two minor releases later, gca() will take no keyword arguments. The gca() function should only be used to get the current axes, or if no axes exist, create new axes with default keyword arguments. To create a new axes with non-default arguments, use plt.axes() or plt.subplot().
  ax = plt.gca(xlim=(1, n_lags), ylim=(-1.0, 1.0))
y = [ 1.         -0.98113208  0.96223727 -0.94339623  0.92447455 -0.90566038
  0.88671182 -0.86792453  0.84894909 -0.83018868  0.81118637 -0.79245283
  0.77342364 -0.75471698  0.73566091 -0.71698113  0.69789819 -0.67924528
  0.66013546 -0.64150943  0.62237274 -0.60377358  0.58461001 -0.56603774
  0.54684728 -0.52830189  0.50908456 -0.49056604  0.47132183 -0.45283019
  0.4335591  -0.41509434]
y_max = 0.9622372735580283
Figure saved as 'cchunter_hit_trace_3_acf.png
Total number of guess: 104
Total number of corrects: 104
Episode total: 640
correct rate: 1.0
bandwidth rate: 0.1625
'''

'''
l2
 Reset...(also the cache state) 
 victim address  3 
 Step... 
 victim access 3  
 Step... 
 acceee 5 miss 
 Step... 
 acceee 4 miss 
 Step... 
 acceee 6 miss 
 Step... 
 victim access 3  
 Step... 
 access 5 hit 
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 5 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 2 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 5 hit 
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 0 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 0 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 3 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 0 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 victim access 1  
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 1 correct guess! True
 Step... 
 victim access 1  
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 1 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 3 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 0 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 acceee 7 miss 
 Step... 
 victim access 1  
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 1 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 5 hit 
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 victim access 1  
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 victim access 1  
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 5 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 acceee 7 miss 
 Step... 
 victim access 1  
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 1 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 1 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 victim access 1  
 Step... 
 acceee 7 miss 
 Step... 
 victim access 1  
 Step... 
 victim access 1  
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 acceee 5 miss 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 1 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 6 hit 
 Step... 
 access 4 hit 
 Step... 
 access 5 hit 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 7 miss 
 Step... 
 victim access 0  
 Step... 
 victim access 0  
 Step... 
 access 6 hit 
 Step... 
 acceee 4 miss 
 Step... 
 victim access 0  
 Step... 
 victim access 0  
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 access 4 hit 
 Step... 
 access 4 hit 
 Step... 
 access 4 hit 
 Step... 
 access 4 hit 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 0 correct guess! True
Episode number of guess: 32
Episode number of corrects: 32
correct rate: 1.0
bandwidth rate: 0.19753086419753085
[0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1]
/home/mulong/RL_SCA/src/CacheSimulator/src/rlmeta/sample_cchunter.py:75: MatplotlibDeprecationWarning: Calling gca() with keyword arguments was deprecated in Matplotlib 3.4. Starting two minor releases later, gca() will take no keyword arguments. The gca() function should only be used to get the current axes, or if no axes exist, create new axes with default keyword arguments. To create a new axes with non-default arguments, use plt.axes() or plt.subplot().
  ax = plt.gca(xlim=(1, n_lags), ylim=(-1.0, 1.0))
y = [ 1.         -0.6823596   0.42214715 -0.34085761  0.25558463 -0.17101461
  0.0498516  -0.0011716  -0.01648051 -0.03524565  0.08539014 -0.13729204
  0.1872608  -0.30731079  0.42507615 -0.40935718  0.35528782 -0.30748653
  0.25324143 -0.13764352  0.01525033  0.03219948  0.01689057 -0.00187456
 -0.01718347 -0.06820667  0.08468718 -0.10228072  0.11858549 -0.1040967
  0.08451144 -0.13817074]
y_max = 0.42507615402640003
Figure saved as 'cchunter_hit_trace_3_acf.png
Total number of guess: 134
Total number of corrects: 134
Episode total: 648
correct rate: 1.0
bandwidth rate: 0.20679012345679013
'''

'''
baseline
 Reset...(also the cache state) 
 victim address  3 
 Step... 
 acceee 4 miss 
 Step... 
 acceee 7 miss 
 Step... 
 acceee 6 miss 
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 3 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 0 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 1 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 2 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 0 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 3 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 2 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 2 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 3 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 access 7 hit 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 0 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 access 6 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 0 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 2 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 access 6 hit 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  1 
victim_address! 2 correct guess! True
 Step... 
 victim access 1  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 access 6 hit 
 Step... 
 correct guess 1 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 1 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 0 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 2 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 2 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 0 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 3 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 3 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 0 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 2 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 2 correct guess! True
 Step... 
 victim access 0  
 Step... 
 acceee 4 miss 
 Step... 
 correct guess 0 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 0 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  3 
victim_address! 3 correct guess! True
 Step... 
 victim access 3  
 Step... 
 access 4 hit 
 Step... 
 acceee 7 miss 
 Step... 
 correct guess 3 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  2 
victim_address! 3 correct guess! True
 Step... 
 victim access 2  
 Step... 
 access 4 hit 
 Step... 
 access 7 hit 
 Step... 
 acceee 6 miss 
 Step... 
 correct guess 2 
 correct rate:1.0 
 Reset...(cache state the same) 
 victim address  0 
victim_address! 2 correct guess! True
Episode number of guess: 38
Episode number of corrects: 38
correct rate: 1.0
bandwidth rate: 0.2360248447204969
[1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
/home/mulong/RL_SCA/src/CacheSimulator/src/rlmeta/sample_cchunter.py:75: MatplotlibDeprecationWarning: Calling gca() with keyword arguments was deprecated in Matplotlib 3.4. Starting two minor releases later, gca() will take no keyword arguments. The gca() function should only be used to get the current axes, or if no axes exist, create new axes with default keyword arguments. To create a new axes with non-default arguments, use plt.axes() or plt.subplot().
  ax = plt.gca(xlim=(1, n_lags), ylim=(-1.0, 1.0))
y = [ 1.         -0.92995169  0.94312692 -0.92874396  0.91403162 -0.89975845
  0.88493632 -0.87077295  0.85584102 -0.84178744  0.82674572 -0.81280193
  0.79765042 -0.78381643  0.76855512 -0.75483092  0.73945982 -0.72584541
  0.71036451 -0.6968599   0.68126921 -0.6678744   0.65217391 -0.63888889
  0.62307861 -0.60990338  0.59398331 -0.58091787  0.56488801 -0.55193237
  0.53579271 -0.52294686]
y_max = 0.9431269213877909
Figure saved as 'cchunter_hit_trace_3_acf.png
Total number of guess: 147
Total number of corrects: 147
Episode total: 643
correct rate: 1.0
bandwidth rate: 0.2286158631415241
'''


==> figure/plot_error_rate.py <==
#!/usr/bin/env python3
import numpy as np
import matplotlib.pyplot as plt


fontaxes = {
    'family': 'Arial',
        'color':  'black',
        'weight': 'bold',
        'size': 8,
}
fontaxes_title = {
    'family': 'Arial',
        'color':  'black',
        'weight': 'bold',
        'size': 9,
}


lsmarkersize = 2.5
lslinewidth = 0.6

Error_rate_stram=[[0.2177733333, 0.04370133333, 0.01709, 0.007975, 0.005696666667], [0.227539, 0.046631,0.022217,0.009277,0.006592],[0.210693, 0.041016,0.013916,0.007324,0.00415]]       
Error_rate_LRU=[[0.1423338333,0.02587883333,0.003662,0.004801666667,0.0013835],[0.583496, 0.054199, 0.006836, 0.008789, 0.005371],[0.01416, 0.009766, 0.001465, 0.001465,0]]

for i in range(3):
    for j in range(5):
        Error_rate_stram[i][j] = Error_rate_stram[i][j]*100
        Error_rate_LRU[i][j] = Error_rate_LRU[i][j]*100

bit_rate_stream=[11.378, 5.689, 3.792666667, 2.8445, 2.2756]
bit_rate_LRU=[6.8267,3.41335,2.275566667,1.706675,1.36534]

plt.figure(num=None, figsize=(3.5, 1.2), dpi=300, facecolor='w')
plt.subplots_adjust(right = 0.98, top =0.97, bottom=0.3,left=0.12,wspace=0, hspace=0.2)  
    
    
plt.plot(Error_rate_stram[0], bit_rate_stream,'b.-', linewidth=1, markersize=lsmarkersize, markeredgewidth=0, label="StealthyStreamline")

#error bar
bar_len_y=.2
for i in range(5):
    plt.plot([Error_rate_stram[2][i],Error_rate_stram[1][i]],[bit_rate_stream[i], bit_rate_stream[i]], "b-", linewidth=0.5)
    plt.plot([Error_rate_stram[2][i],Error_rate_stram[2][i]],[bit_rate_stream[i]-bar_len_y, bit_rate_stream[i]+bar_len_y], "b-", linewidth=0.5)
    plt.plot([Error_rate_stram[1][i],Error_rate_stram[1][i]],[bit_rate_stream[i]-bar_len_y, bit_rate_stream[i]+bar_len_y], "b-", linewidth=0.5)
    
    
plt.plot(Error_rate_LRU[0], bit_rate_LRU,'go-', linewidth=1, markersize=lsmarkersize, markeredgewidth=0, label="LRU addr-based")

for i in range(5):
    plt.plot([Error_rate_LRU[2][i],Error_rate_LRU[1][i]],[bit_rate_LRU[i], bit_rate_LRU[i]], "g-", linewidth=0.5 )
    plt.plot([Error_rate_LRU[2][i],Error_rate_LRU[2][i]],[bit_rate_LRU[i]-bar_len_y, bit_rate_LRU[i]+bar_len_y], "g-", linewidth=0.5)
    plt.plot([Error_rate_LRU[1][i],Error_rate_LRU[1][i]],[bit_rate_LRU[i]-bar_len_y, bit_rate_LRU[i]+bar_len_y], "g-", linewidth=0.5)
    
   
#plt.title('Hor. symmetric')

ax = plt.subplot(111)
ax.set_xlim([0,25])
ax.set_ylim([0,12])
plt.xlabel("Error rate (%)",fontdict = fontaxes)
plt.ylabel('Bit Rate (Mbps)',fontdict = fontaxes)

plt.tick_params(labelsize=6)

#plt.tight_layout()
ax.legend(prop={'size': 6}, loc=4)
#plt.show()
plt.savefig('stealthy_streamline_error.pdf')  

==> figure/plot_heatmap.py <==
import seaborn as sns
import numpy as np
import matplotlib
import matplotlib.pyplot as plt


fontaxes = {
    'family': 'Arial',
     #   'color':  'black',
        'weight': 'bold',
        'size': 7,
}

fontaxes_2 = {
    'family': 'Arial',
     #   'color':  'black',
        'weight': 'bold',
        'size': 6,
}
fontaxes_title = {
    'family': 'Arial',
 #       'color':  'black',
        'weight': 'bold',
        'size': 9,
}


textbook=[[2, 6, 1, 1, 1, 2, 1, 1, 9, 5, 1, 4, 1, 8, 0, 2, 2, 0, 6, 1, 2, 2, 0, 0, 1, 2, 1, 1, 2, 4, 3, 3, 1, 0, 1, 2, 0, 3, 2, 1], [2, 2, 1, 2, 2, 1, 1, 1, 0, 1, 3, 2, 1, 0, 5, 1, 1, 0, 1, 1, 0, 3, 1, 5, 2, 5, 0, 3, 1, 0, 1, 1, 2, 4, 4, 1, 3, 0, 1, 2], [1, 0, 4, 1, 2, 0, 6, 4, 2, 1, 4, 1, 3, 1, 7, 3, 1, 7, 2, 4, 5, 1, 3, 2, 1, 3, 4, 1, 1, 1, 6, 5, 3, 1, 4, 2, 2, 2, 1, 1], [1, 1, 1, 4, 2, 4, 1, 2, 0, 1, 1, 0, 1, 1, 0, 1, 2, 2, 0, 3, 2, 0, 6, 1, 3, 0, 3, 2, 2, 2, 0, 1, 1, 3, 0, 3, 3, 6, 3, 4]]
baseline=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [4, 3, 6, 2, 5, 5, 3, 0, 9, 0, 0, 6, 1, 2, 1, 1, 1, 5, 2, 7, 0, 4, 1, 4, 5, 7, 6, 3, 1, 2, 3, 4, 1, 1, 5, 3, 1, 2, 3, 1], [1, 2, 1, 9, 1, 7, 4, 7, 1, 7, 6, 2, 3, 2, 3, 7, 1, 2, 1, 0, 1, 3, 1, 0, 1, 3, 5, 2, 3, 2, 4, 4, 3, 2, 4, 3, 3, 6, 3, 2], [7, 5, 0, 1, 3, 0, 4, 7, 1, 2, 7, 2, 1, 4, 0, 1, 8, 3, 2, 3, 4, 3, 4, 2, 0, 2, 2, 4, 3, 4, 5, 2, 2, 0, 2, 1, 2, 1, 6, 0]]
SVM=[[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [2, 4, 4, 0, 0, 1, 4, 0, 5, 4, 4, 0, 0, 1, 0, 0, 2, 3, 2, 0, 2, 4, 1, 0, 1, 2, 2, 0, 0, 6, 3, 0, 4, 5, 1, 0, 4, 5, 1, 0], [5, 5, 1, 0, 1, 6, 1, 0, 1, 2, 1, 0, 6, 3, 1, 0, 4, 1, 1, 0, 4, 2, 1, 0, 3, 4, 2, 0, 2, 2, 0, 0, 3, 2, 1, 0, 6, 2, 1, 0], [5, 3, 2, 0, 8, 6, 1, 0, 3, 0, 1, 0, 2, 4, 6, 0, 4, 3, 0, 0, 3, 3, 2, 0, 3, 2, 0, 0, 3, 1, 2, 0, 6, 3, 1, 0, 1, 1, 4, 0]]
benign=[[6, 3, 11, 3, 9, 5, 0, 5, 5, 7, 5, 12, 6, 7, 3, 2, 7, 5, 4, 7, 7, 4, 5, 5, 4, 3, 2, 4, 4, 4, 3, 4, 5, 4, 3, 1, 5, 2, 4, 4], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [5, 4, 15, 9, 3, 11, 4, 3, 5, 10, 5, 5, 5, 2, 3, 5, 5, 6, 0, 2, 7, 4, 6, 4, 2, 3, 4, 7, 3, 3, 4, 4, 5, 3, 5, 7, 4, 3, 1, 4], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
benign2=[[2, 2, 3, 1, 1, 2, 3, 5, 3, 3, 4, 1, 0, 1, 3, 4, 2, 4, 0, 3, 0, 1, 4, 2, 6, 0, 2, 2, 2, 2, 1, 2, 0, 3, 1, 3, 2, 1, 2, 2], [3, 3, 3, 5, 0, 10, 5, 1, 3, 3, 2, 3, 0, 0, 2, 3, 3, 2, 0, 0, 4, 2, 3, 0, 0, 5, 2, 2, 1, 2, 1, 2, 2, 4, 0, 3, 2, 1, 2, 2], [4, 3, 5, 2, 4, 5, 0, 0, 0, 7, 3, 6, 1, 2, 5, 0, 6, 1, 6, 0, 0, 0, 0, 2, 1, 2, 2, 0, 1, 2, 2, 2, 3, 3, 3, 3, 3, 1, 2, 2], [1, 2, 4, 2, 2, 4, 0, 1, 0, 6, 0, 4, 1, 2, 2, 0, 3, 0, 0, 4, 3, 3, 1, 2, 1, 0, 2, 2, 1, 2, 2, 2, 3, 2, 3, 2, 2, 2, 0, 1]]
#plt.figure(num=None, figsize=(3.5, 1.2), dpi=300, facecolor='w')
#plt.subplots_adjust(right = 0.98, top =0.97, bottom=0.3,left=0.12,wspace=0, hspace=0.2)  

data = [textbook,baseline,SVM,benign2]

plt.figure(num=None, figsize=(3.5, 1.5), dpi=300, facecolor='w')
fig, axs = plt.subplots(4, 1, sharex=True, sharey=True)
plt.subplots_adjust(right = 0.93, top =0.985, bottom=0.17,left=0.23,wspace=0.0, hspace=0.3)  

cbar_ax = fig.add_axes([.945, .2, .01, 0.7])


#cbar_ax = fig.add_axes([.91, .3, .03, .4])
#fig, ax = plt.subplots()
for i, ax in enumerate(axs.flat):
    ax = axs[i]
    sns.heatmap(data[i], ax=ax, vmin=0, vmax=10, cmap='RdPu',cbar=i == 0, cbar_ax=None if i else cbar_ax)
    if i==0:
        cbar = ax.collections[0].colorbar
        cbar.ax.tick_params(labelsize=6,pad=-0.2)
        cbar.set_ticks([0,5,10])
    if 1:
        ax.set_ylabel('SetID',fontdict = fontaxes_2)
        ax.yaxis.set_label_coords(-0.06, .5)
    ax.tick_params(labelsize=6,pad=-0.2)
    ax.set_xticks(range(0, 41, 10))
    ax.set_xticklabels([0,10,20,30,40])
    #ax.set_yticks(range(0, 4, 1))
    
#p=sns.heatmap(data, vmin=0, vmax=20)
ax.xaxis.set_label_coords(.5, -.6)
ax.set_xlabel('Time intervals', fontdict = fontaxes)
#plt.colorbar()
#fig= p.get_figure()
#fig.set_size_inches(3, 3)
text_x = -94.5
line_dis = 1.2
plt.text(text_x, 10, '(a)',fontdict = fontaxes)
plt.text(text_x, 10-line_dis, 'textbook',fontdict = fontaxes)
plt.text(text_x, 7, '(b)',fontdict = fontaxes)
plt.text(text_x, 7-line_dis, 'RL_baseline',fontdict = fontaxes)
plt.text(text_x, 4, '(c)',fontdict = fontaxes)
plt.text(text_x, 4-line_dis, 'RL_SVM',fontdict = fontaxes)
plt.text(text_x, 1, '(d)',fontdict = fontaxes)
plt.text(text_x, 1-line_dis, 'benign',fontdict = fontaxes)
plt.gcf().set_size_inches(3.5, 1.1)
plt.savefig('Cyclone.pdf') 
